Transfer Learning via Contextual Invariants for One-to-Many Cross-Domain Recommendation

The rapid proliferation of new users and items on the social web has aggravated the gray-sheep user/long-tail item challenge in recommender systems. Historically, cross-domain co-clustering methods have successfully leveraged shared users and items across dense and sparse domains to improve inference quality. However, they rely on shared rating data and cannot scale to multiple sparse target domains (i.e., the one-to-many transfer setting). This, combined with the increasing adoption of neural recommender architectures, motivates us to develop scalable neural layer-transfer approaches for cross-domain learning. Our key intuition is to guide neural collaborative filtering with domain-invariant components shared across the dense and sparse domains, improving the user and item representations learned in the sparse domains. We leverage contextual invariances across domains to develop these shared modules, and demonstrate that with user-item interaction context, we can learn-to-learn informative representation spaces even with sparse interaction data. We show the effectiveness and scalability of our approach on two public datasets and a massive transaction dataset from Visa, a global payments technology company (19% Item Recall, 3x faster vs. training separate models for each domain). Our approach is applicable to both implicit and explicit feedback settings.

==> SIGIR 2020 copy/images/plots/Google-Local-CO.py <==
Target = [[1.34], [1.06], [0.81], [0.72], [0.64], [0.59], [0.54], [0.51]]
Anneal = [[1.37],[1.12], [0.53], [0.50], [0.51] , [0.49], [0.49], [0.49]]
DRR = [[1.26], [1.101], [0.59], [0.56], [0.52] , [0.51], [0.51], [0.52]]
name = "Google-Local-CO"

==> SIGIR 2020 copy/images/plots/Google-Local-MI.py <==
Target = [[1.34], [1.06], [0.81], [0.72], [0.64], [0.59], [0.54], [0.51], [0.52], [0.51]]
Anneal = [[1.37],[1.12], [0.53], [0.50], [0.51] , [0.49], [0.49], [0.49], [0.49], [0.49]]
DRR = [[1.26], [1.101], [0.59], [0.56], [0.52] , [0.51], [0.51], [0.52], [0.52], [0.52]]
name = "Google-Local-MI"

==> SIGIR 2020 copy/images/plots/Google-Local-OH.py <==
Target = [[1.34], [1.06], [0.81], [0.72], [0.64], [0.59], [0.54], [0.51], [0.52], [0.51]]
Anneal = [[1.37],[1.12], [0.53], [0.50], [0.51] , [0.49], [0.49], [0.49], [0.49], [0.49]]
DRR = [[1.26], [1.101], [0.59], [0.56], [0.52] , [0.51], [0.51], [0.52], [0.52], [0.52]]
name = "Google-Local-OH"

==> SIGIR 2020 copy/images/plots/Google_Local_CO.py <==
Target = [[1.34], [1.06], [0.81], [0.72], [0.64], [0.59], [0.54], [0.51], [0.52], [0.51]]
Anneal = [[1.37],[1.12], [0.53], [0.50], [0.51] , [0.49], [0.49], [0.49], [0.49], [0.49]]
DRR = [[1.26], [1.101], [0.59], [0.56], [0.52] , [0.51], [0.51], [0.52], [0.52], [0.52]]
name = "Google-Local-CO"

==> SIGIR 2020 copy/images/plots/Google_Local_MI.py <==
Target = [[1.34], [1.06], [0.81], [0.72], [0.64], [0.59], [0.54], [0.51], [0.52], [0.51]]
Anneal = [[1.37],[1.12], [0.53], [0.50], [0.51] , [0.49], [0.49], [0.49], [0.49], [0.49]]
DRR = [[1.26], [1.101], [0.59], [0.56], [0.52] , [0.51], [0.51], [0.52], [0.52], [0.52]]
name = "Google-Local-MI"

==> SIGIR 2020 copy/images/plots/Google_Local_OH.py <==
Target = [[1.34], [1.06], [0.81], [0.72], [0.64], [0.59], [0.54], [0.51], [0.52], [0.51]]
Anneal = [[1.37],[1.12], [0.53], [0.50], [0.51] , [0.49], [0.49], [0.49], [0.49], [0.49]]
DRR = [[1.26], [1.101], [0.59], [0.56], [0.52] , [0.51], [0.51], [0.52], [0.52], [0.52]]
name = "Google-Local-OH"

==> SIGIR 2020 copy/images/plots/context_variance.py <==
MMT_Net_With = [[1.03, 0.994, 1.02],[0.892,0.811, 0.784], [0.742, 0.705, 0.722], [0.676, 0.650, 0.670], [0.623, 0.621, 0.631], [0.5831, 0.5968, 0.5857]]
MMT_Net_Without = [[1.01, 1.12, 1.06],[0.903,0.818, 0.791], [0.762, 0.712, 0.735], [0.681, 0.674, 0.691], [0.630, 0.628, 0.606], [0.596, 0.603, 0.599]]
name = "Train-MMT-context"

==> SIGIR 2020 copy/images/plots/experiment-plot-robustness.py <==
import numpy as np
import seaborn as sb
import matplotlib
import matplotlib.pyplot as plt

import pandas as pd

# import robustness_numbers
# import context_variance
import Google_Local_CO as GL
# import scalability_numbers as sl

matplotlib.rcParams['text.usetex']=True
matplotlib.rcParams['text.latex.unicode']=True

string = r'z=${value}^{upper}_{lower}$'.format(
				value='{' + str(0.27) + '}',
				upper='{+' + str(0.01) + '}',
				lower='{-' + str(0.01) + '}')

sb.set_context(
	"talk",
	font_scale=1,
	rc={
		"lines.linewidth": 2.5,
		"text.usetex": True,
		"font.family": 'serif',
		"font.serif": ['Palatino'],
		"font.size": 31
	})
sb.set_style('white')

from matplotlib import rc
# rc('font', **{'family': 'sans-serif', 'sans-serif': ['Helvetica'], 'size': 16})
# ## for Palatino and other serif fonts use:
# rc('font', **{'family': 'serif', 'serif': ['Palatino'], 'size': 16})

font = {'family': 'serif', 'serif': ['Palatino'], 'weight': 'bold', 'size': 36}
rc('font', **font)
rc('text', usetex=True)


def compute_relative_performance(y):
	max_y = np.max(y)

	y_new = []

	for elem in y:
		y_new.append(elem/max_y)

	return y_new

li = []

x = [0,2,4,6,8,10]
# x = [1,2,3,4,5]

# x = [0, 1,2,3,4,5,6,7,8, 9]
# x = [1.0, 2.0, 3.0, 4.0, 5.0]



# y = robustness_numbers.NFM
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], y_mean[idx], y_std[idx],  'NFM', 'Train-RMSE'))

# y = robustness_numbers.MMT_Net
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], y_mean[idx], y_std[idx],  'MMT-Net', 'Train-RMSE'))

# y = robustness_numbers.FMT_Net
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], y_mean[idx], y_std[idx],  'FMT-Net', 'Train-RMSE'))





# y = context_variance.MMT_Net_With
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], y_mean[idx], y_std[idx],  'MMT with Context-Bias', 'Train-RMSE'))

# y = context_variance.MMT_Net_Without
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], y_mean[idx], y_std[idx],  'MMT without Context-Bias', 'Train-RMSE'))





y = GL.Target
y_mean = np.mean(y, axis = 1)
# y_mean = compute_relative_performance(y_mean)

y_std = np.std(y, axis = 1)

for idx in range(len(x)):
	li.append((x[idx], y_mean[idx], y_std[idx],  'Target-Trained', 'Train-RMSE'))

y = GL.Anneal
y_mean = np.mean(y, axis = 1)
# y_mean = compute_relative_performance(y_mean)

y_std = np.std(y, axis = 1)

for idx in range(len(x)):
	li.append((x[idx], y_mean[idx], y_std[idx],  '2 Epoch Pre-train + Anneal', 'Train-RMSE'))

y = GL.DRR
y_mean = np.mean(y, axis = 1)
# y_mean = compute_relative_performance(y_mean)

y_std = np.std(y, axis = 1)

for idx in range(len(x)):
	li.append((x[idx], y_mean[idx], y_std[idx],  '2 Epoch Pre-train + DRR', 'Train-RMSE'))



# y = sl.Independent
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)
# print (y, y_mean)
# y_std = np.std(y, axis = 1)
# print (y_std)
# for idx in range(len(x)):
# 	li.append((x[idx], [3.0*j for j in list(y_mean)][idx], [3.0*j for j in list(y_std)][idx],  'Target-Trained', '(s)'))

# y = sl.Anneal
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], [3.0*j for j in list(y_mean)][idx], [3.0*j for j in list(y_std)][idx],  'Anneal', '(s)'))

# y = sl.DRR
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], [3.0*j for j in list(y_mean)][idx], [3.0*j for j in list(y_std)][idx],  'DRR', '(s)'))





performance = pd.DataFrame(li,columns = ['x', 'y', 'y_std', 'Model', 'Performance'])


colors = sb.mpl_palette('magma', n_colors=8)

g = sb.FacetGrid(
	performance,
	col = 'Performance',
	sharey=True,
	hue='Model',
	palette=list(sb.mpl_palette("magma", 3))[::-1],  # sequential color palette
	aspect=1.5,
	legend_out=False,
	hue_kws=dict(marker=["o","o","o"]),
	size=8)
axs = g.axes

g.axes[0, 0].tick_params(
	direction='in', length=6, width=2, colors='k', which='major', labelsize=25)
g.axes[0, 0].tick_params(
	direction='in', length=4, width=1, colors='gray', which='minor', labelsize=25)

# ax2 = g.axes[0,0].twinx()
# g.axes[0,0].yaxis.set_label_position("left")


g.map(
	plt.errorbar,
	'x',
	'y',
	'y_std')

# g.ax.set_ylim([0.7, 0.90])
# g.axes[0, 0].set_yticks(np.arange(-24.0, 32, 1.0), minor=True)

# g.axes[1, 0].set_yticks(np.arange(-24.0, 32, 1.0), minor=True)

# g.ax.set_xticks(np.arange(0, 4, 1), minor=True)
g.axes[0,0].tick_params(direction='in', length=6, width=2, colors='k', which='major', labelsize=30)
g.axes[0,0].tick_params(direction='in', length=4, width=1, colors='gray', which='minor')
#g.set_aspect(aspect='auto', adjustable='box-forced')
g.axes[0,0].minorticks_on()

# g.set_ylabels(r'Train RMSE', fontsize=32)
# g.set_xlabels(r"Training Epoch", fontsize=32)

g.set_ylabels(r'Train RMSE', fontsize=32)
g.set_xlabels(r"Training Epoch", fontsize=32)

# g.set_ylabels(r'Train Time (s)', fontsize=32)
# g.set_xlabels(r"Millions of Interactions (Density = 10 per user)", fontsize=32)


# g.axes[0, 0].set_title("Training Time", fontsize=30)
# g.axes[0, 0].set_xscale('log', basex=2)

g.axes[0, 0].legend(loc=1, fontsize=32)
# g.axes[0, 0].legend(loc=2, fontsize=32)


# g.axes[1, 1].legend(loc=2, fontsize=25)
# g.add_legend()
# ax.legend(loc=0, fontsize=15)
# g.despine(trim=0)
sb.despine(offset = 0,left=True, trim = True)
plt.tight_layout()

# g.savefig(robustness_numbers.name + '.pdf')
# g.savefig(context_variance.name + '.pdf')
# plt.show()
g.savefig(GL.name + '.pdf')
# g.savefig(sl.name + '.pdf')

==> SIGIR 2020 copy/images/plots/robustness_numbers.py <==
NFM = [[1.13, 0.97, 1.11],[0.903,0.821, 0.818], [0.732, 0.710, 0.745], [0.686, 0.662, 0.680], [0.653, 0.641, 0.639], [0.6231, 0.5968, 0.6257]]
MMT_Net = [[1.03, 0.994, 1.02],[0.892,0.811, 0.784], [0.742, 0.705, 0.722], [0.676, 0.650, 0.670], [0.623, 0.621, 0.631], [0.5831, 0.5968, 0.5857]]
FMT_Net = [[1.01, 1.12, 1.06],[0.933,0.818, 0.848], [0.762, 0.813, 0.785], [0.784, 0.735, 0.7712], [0.718, 0.720, 0.739], [0.7231, 0.7168, 0.7157]]
name = "Train-RMSE-multilinear"

==> SIGIR 2020 copy/images/plots/robustness_numbers_social.py <==
Asr_VAE = [[1,1,1],[0.989,0.992, 0.986], [0.976, 0.991, 0.980], [0.948, 0.987, 0.971], [0.982, 0.936, 0.958], [0.963, 0.927, 0.944]]
Asr_DAE = [[1,1,1],[0.994, 0.987, 0.982], [0.973, 0.958, 0.989], [0.965, 0.951, 0.963], [0.986, 0.947, 0.972], [0.934, 0.986, 0.929]]
Asr_LRML = [[1,1,1],[0.981, 0.990, 0.983], [0.968, 0.971, 0.962], [0.980, 0.956, 0.977], [0.972, 0.928, 0.964], [0.929, 0.962, 0.941]]


==> SIGIR 2020 copy/images/plots/scalability.py <==
NFM = [[1.13, 0.97, 1.11],[0.903,0.821, 0.818], [0.732, 0.710, 0.745], [0.686, 0.662, 0.680], [0.653, 0.641, 0.639], [0.6231, 0.5968, 0.6257]]
MMT_Net = [[1.03, 0.994, 1.02],[0.892,0.811, 0.784], [0.742, 0.705, 0.722], [0.676, 0.650, 0.670], [0.623, 0.621, 0.631], [0.5831, 0.5968, 0.5857]]
FMT_Net = [[1.01, 1.12, 1.06],[0.933,0.818, 0.848], [0.762, 0.813, 0.785], [0.784, 0.735, 0.7712], [0.718, 0.720, 0.739], [0.7231, 0.7168, 0.7157]]
name = "Train-RMSE-multilinear"

==> SIGIR 2020 copy/images/plots/scalability_numbers.py <==
Independent = [[582, 598, 627],[814, 851, 782], [1098, 1026, 1009], [1376, 1401, 1293], [1601, 1681, 1612]]
Anneal = [[184, 216, 187],[218, 293, 249], [ 369, 348, 363], [451, 472, 465], [604, 606, 585]] 
DRR = [[168, 196, 190],[205, 268, 221], [ 318, 301, 313], [382, 372, 476], [436, 478, 519]]
name = "scalability-numbers"

==> SIGIR 2020 copy/images/plots/scalability_plot.py <==
import numpy as np
import matplotlib.pyplot as plt

# Create some mock data
t = np.arange(0, 20, 2)
data1 = np.exp(t)
data2 = np.sin(2 * np.pi * t)

fig, ax1 = plt.subplots()

color = 'tab:red'
ax1.set_xlabel('Number of Interactions (Density = 10 per user)')
ax1.set_ylabel('Time per Epoch (s)', color=color)
ax1.plot(t, data1, 'ro')
ax1.plot(t, data1, color=color)
ax1.errorbar(t, data1, yerr=20)
ax1.tick_params(axis='y', labelcolor=color)

ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis

color = 'tab:blue'
ax2.set_ylabel('GPU Memory (GB)', color=color)  # we already handled the x-label with ax1
# ax2.plot(t, data2, color=color)
# ax2.plot(t, data2,'ro')
ax2.tick_params(axis='y', labelcolor=color)

ax1.minorticks_on()
ax2.minorticks_on()

fig.tight_layout()  # otherwise the right y-label is slightly clipped
plt.show()

==> images/plots/Google-Local-CO.py <==
Target = [[1.34], [1.06], [0.81], [0.72], [0.64], [0.59], [0.54], [0.51]]
Anneal = [[1.37],[1.12], [0.53], [0.50], [0.51] , [0.49], [0.49], [0.49]]
DRR = [[1.26], [1.101], [0.59], [0.56], [0.52] , [0.51], [0.51], [0.52]]
name = "Google-Local-CO"

==> images/plots/Google-Local-MI.py <==
Target = [[1.34], [1.06], [0.81], [0.72], [0.64], [0.59], [0.54], [0.51], [0.52], [0.51]]
Anneal = [[1.37],[1.12], [0.53], [0.50], [0.51] , [0.49], [0.49], [0.49], [0.49], [0.49]]
DRR = [[1.26], [1.101], [0.59], [0.56], [0.52] , [0.51], [0.51], [0.52], [0.52], [0.52]]
name = "Google-Local-MI"

==> images/plots/Google-Local-OH.py <==
Target = [[1.34], [1.06], [0.81], [0.72], [0.64], [0.59], [0.54], [0.51], [0.52], [0.51]]
Anneal = [[1.37],[1.12], [0.53], [0.50], [0.51] , [0.49], [0.49], [0.49], [0.49], [0.49]]
DRR = [[1.26], [1.101], [0.59], [0.56], [0.52] , [0.51], [0.51], [0.52], [0.52], [0.52]]
name = "Google-Local-OH"

==> images/plots/Google_Local_CO.py <==
Target = [[1.34], [1.06], [0.81], [0.72], [0.64], [0.59], [0.54], [0.51], [0.52], [0.51]]
Anneal = [[1.37],[1.12], [0.53], [0.50], [0.51] , [0.49], [0.49], [0.49], [0.49], [0.49]]
DRR = [[1.26], [1.101], [0.59], [0.56], [0.52] , [0.51], [0.51], [0.52], [0.52], [0.52]]
name = "Google-Local-CO"

==> images/plots/Google_Local_MI.py <==
Target = [[1.34], [1.06], [0.81], [0.72], [0.64], [0.59], [0.54], [0.51], [0.52], [0.51]]
Anneal = [[1.37],[1.12], [0.53], [0.50], [0.51] , [0.49], [0.49], [0.49], [0.49], [0.49]]
DRR = [[1.26], [1.101], [0.59], [0.56], [0.52] , [0.51], [0.51], [0.52], [0.52], [0.52]]
name = "Google-Local-MI"

==> images/plots/Google_Local_OH.py <==
Target = [[1.34], [1.06], [0.81], [0.72], [0.64], [0.59], [0.54], [0.51], [0.52], [0.51]]
Anneal = [[1.37],[1.12], [0.53], [0.50], [0.51] , [0.49], [0.49], [0.49], [0.49], [0.49]]
DRR = [[1.26], [1.101], [0.59], [0.56], [0.52] , [0.51], [0.51], [0.52], [0.52], [0.52]]
name = "Google-Local-OH"

==> images/plots/context_variance.py <==
MMT_Net_With = [[1.03, 0.994, 1.02],[0.892,0.811, 0.784], [0.742, 0.705, 0.722], [0.676, 0.650, 0.670], [0.623, 0.621, 0.631], [0.5831, 0.5968, 0.5857]]
MMT_Net_Without = [[1.01, 1.12, 1.06],[0.903,0.818, 0.791], [0.762, 0.712, 0.735], [0.681, 0.674, 0.691], [0.630, 0.628, 0.606], [0.596, 0.603, 0.599]]
name = "Train-MMT-context"

==> images/plots/experiment-plot-robustness.py <==
import numpy as np
import seaborn as sb
import matplotlib
import matplotlib.pyplot as plt

import pandas as pd

# import robustness_numbers
# import context_variance
import Google_Local_CO as GL
# import scalability_numbers as sl

matplotlib.rcParams['text.usetex']=True
matplotlib.rcParams['text.latex.unicode']=True

string = r'z=${value}^{upper}_{lower}$'.format(
				value='{' + str(0.27) + '}',
				upper='{+' + str(0.01) + '}',
				lower='{-' + str(0.01) + '}')

sb.set_context(
	"talk",
	font_scale=1,
	rc={
		"lines.linewidth": 2.5,
		"text.usetex": True,
		"font.family": 'serif',
		"font.serif": ['Palatino'],
		"font.size": 31
	})
sb.set_style('white')

from matplotlib import rc
# rc('font', **{'family': 'sans-serif', 'sans-serif': ['Helvetica'], 'size': 16})
# ## for Palatino and other serif fonts use:
# rc('font', **{'family': 'serif', 'serif': ['Palatino'], 'size': 16})

font = {'family': 'serif', 'serif': ['Palatino'], 'weight': 'bold', 'size': 36}
rc('font', **font)
rc('text', usetex=True)


def compute_relative_performance(y):
	max_y = np.max(y)

	y_new = []

	for elem in y:
		y_new.append(elem/max_y)

	return y_new

li = []

x = [0,2,4,6,8,10]
# x = [1,2,3,4,5]

# x = [0, 1,2,3,4,5,6,7,8, 9]
# x = [1.0, 2.0, 3.0, 4.0, 5.0]



# y = robustness_numbers.NFM
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], y_mean[idx], y_std[idx],  'NFM', 'Train-RMSE'))

# y = robustness_numbers.MMT_Net
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], y_mean[idx], y_std[idx],  'MMT-Net', 'Train-RMSE'))

# y = robustness_numbers.FMT_Net
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], y_mean[idx], y_std[idx],  'FMT-Net', 'Train-RMSE'))





# y = context_variance.MMT_Net_With
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], y_mean[idx], y_std[idx],  'MMT with Context-Bias', 'Train-RMSE'))

# y = context_variance.MMT_Net_Without
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], y_mean[idx], y_std[idx],  'MMT without Context-Bias', 'Train-RMSE'))





y = GL.Target
y_mean = np.mean(y, axis = 1)
# y_mean = compute_relative_performance(y_mean)

y_std = np.std(y, axis = 1)

for idx in range(len(x)):
	li.append((x[idx], y_mean[idx], y_std[idx],  'Target-Trained', 'Train-RMSE'))

y = GL.Anneal
y_mean = np.mean(y, axis = 1)
# y_mean = compute_relative_performance(y_mean)

y_std = np.std(y, axis = 1)

for idx in range(len(x)):
	li.append((x[idx], y_mean[idx], y_std[idx],  '2 Epoch Pre-train + Anneal', 'Train-RMSE'))

y = GL.DRR
y_mean = np.mean(y, axis = 1)
# y_mean = compute_relative_performance(y_mean)

y_std = np.std(y, axis = 1)

for idx in range(len(x)):
	li.append((x[idx], y_mean[idx], y_std[idx],  '2 Epoch Pre-train + DRR', 'Train-RMSE'))



# y = sl.Independent
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)
# print (y, y_mean)
# y_std = np.std(y, axis = 1)
# print (y_std)
# for idx in range(len(x)):
# 	li.append((x[idx], [3.0*j for j in list(y_mean)][idx], [3.0*j for j in list(y_std)][idx],  'Target-Trained', '(s)'))

# y = sl.Anneal
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], [3.0*j for j in list(y_mean)][idx], [3.0*j for j in list(y_std)][idx],  'Anneal', '(s)'))

# y = sl.DRR
# y_mean = np.mean(y, axis = 1)
# # y_mean = compute_relative_performance(y_mean)

# y_std = np.std(y, axis = 1)

# for idx in range(len(x)):
# 	li.append((x[idx], [3.0*j for j in list(y_mean)][idx], [3.0*j for j in list(y_std)][idx],  'DRR', '(s)'))





performance = pd.DataFrame(li,columns = ['x', 'y', 'y_std', 'Model', 'Performance'])


colors = sb.mpl_palette('magma', n_colors=8)

g = sb.FacetGrid(
	performance,
	col = 'Performance',
	sharey=True,
	hue='Model',
	palette=list(sb.mpl_palette("magma", 3))[::-1],  # sequential color palette
	aspect=1.5,
	legend_out=False,
	hue_kws=dict(marker=["o","o","o"]),
	size=8)
axs = g.axes

g.axes[0, 0].tick_params(
	direction='in', length=6, width=2, colors='k', which='major', labelsize=25)
g.axes[0, 0].tick_params(
	direction='in', length=4, width=1, colors='gray', which='minor', labelsize=25)

# ax2 = g.axes[0,0].twinx()
# g.axes[0,0].yaxis.set_label_position("left")


g.map(
	plt.errorbar,
	'x',
	'y',
	'y_std')

# g.ax.set_ylim([0.7, 0.90])
# g.axes[0, 0].set_yticks(np.arange(-24.0, 32, 1.0), minor=True)

# g.axes[1, 0].set_yticks(np.arange(-24.0, 32, 1.0), minor=True)

# g.ax.set_xticks(np.arange(0, 4, 1), minor=True)
g.axes[0,0].tick_params(direction='in', length=6, width=2, colors='k', which='major', labelsize=30)
g.axes[0,0].tick_params(direction='in', length=4, width=1, colors='gray', which='minor')
#g.set_aspect(aspect='auto', adjustable='box-forced')
g.axes[0,0].minorticks_on()

# g.set_ylabels(r'Train RMSE', fontsize=32)
# g.set_xlabels(r"Training Epoch", fontsize=32)

g.set_ylabels(r'Train RMSE', fontsize=32)
g.set_xlabels(r"Training Epoch", fontsize=32)

# g.set_ylabels(r'Train Time (s)', fontsize=32)
# g.set_xlabels(r"Millions of Interactions (Density = 10 per user)", fontsize=32)


# g.axes[0, 0].set_title("Training Time", fontsize=30)
# g.axes[0, 0].set_xscale('log', basex=2)

g.axes[0, 0].legend(loc=1, fontsize=32)
# g.axes[0, 0].legend(loc=2, fontsize=32)


# g.axes[1, 1].legend(loc=2, fontsize=25)
# g.add_legend()
# ax.legend(loc=0, fontsize=15)
# g.despine(trim=0)
sb.despine(offset = 0,left=True, trim = True)
plt.tight_layout()

# g.savefig(robustness_numbers.name + '.pdf')
# g.savefig(context_variance.name + '.pdf')
# plt.show()
g.savefig(GL.name + '.pdf')
# g.savefig(sl.name + '.pdf')

==> images/plots/robustness_numbers.py <==
NFM = [[1.13, 0.97, 1.11],[0.903,0.821, 0.818], [0.732, 0.710, 0.745], [0.686, 0.662, 0.680], [0.653, 0.641, 0.639], [0.6231, 0.5968, 0.6257]]
MMT_Net = [[1.03, 0.994, 1.02],[0.892,0.811, 0.784], [0.742, 0.705, 0.722], [0.676, 0.650, 0.670], [0.623, 0.621, 0.631], [0.5831, 0.5968, 0.5857]]
FMT_Net = [[1.01, 1.12, 1.06],[0.933,0.818, 0.848], [0.762, 0.813, 0.785], [0.784, 0.735, 0.7712], [0.718, 0.720, 0.739], [0.7231, 0.7168, 0.7157]]
name = "Train-RMSE-multilinear"

==> images/plots/robustness_numbers_social.py <==
Asr_VAE = [[1,1,1],[0.989,0.992, 0.986], [0.976, 0.991, 0.980], [0.948, 0.987, 0.971], [0.982, 0.936, 0.958], [0.963, 0.927, 0.944]]
Asr_DAE = [[1,1,1],[0.994, 0.987, 0.982], [0.973, 0.958, 0.989], [0.965, 0.951, 0.963], [0.986, 0.947, 0.972], [0.934, 0.986, 0.929]]
Asr_LRML = [[1,1,1],[0.981, 0.990, 0.983], [0.968, 0.971, 0.962], [0.980, 0.956, 0.977], [0.972, 0.928, 0.964], [0.929, 0.962, 0.941]]


==> images/plots/scalability.py <==
NFM = [[1.13, 0.97, 1.11],[0.903,0.821, 0.818], [0.732, 0.710, 0.745], [0.686, 0.662, 0.680], [0.653, 0.641, 0.639], [0.6231, 0.5968, 0.6257]]
MMT_Net = [[1.03, 0.994, 1.02],[0.892,0.811, 0.784], [0.742, 0.705, 0.722], [0.676, 0.650, 0.670], [0.623, 0.621, 0.631], [0.5831, 0.5968, 0.5857]]
FMT_Net = [[1.01, 1.12, 1.06],[0.933,0.818, 0.848], [0.762, 0.813, 0.785], [0.784, 0.735, 0.7712], [0.718, 0.720, 0.739], [0.7231, 0.7168, 0.7157]]
name = "Train-RMSE-multilinear"

==> images/plots/scalability_numbers.py <==
Independent = [[582, 598, 627],[814, 851, 782], [1098, 1026, 1009], [1376, 1401, 1293], [1601, 1681, 1612]]
Anneal = [[184, 216, 187],[218, 293, 249], [ 369, 348, 363], [451, 472, 465], [604, 606, 585]] 
DRR = [[168, 196, 190],[205, 268, 221], [ 318, 301, 313], [382, 372, 476], [436, 478, 519]]
name = "scalability-numbers"

==> images/plots/scalability_plot.py <==
import numpy as np
import matplotlib.pyplot as plt

# Create some mock data
t = np.arange(0, 20, 2)
data1 = np.exp(t)
data2 = np.sin(2 * np.pi * t)

fig, ax1 = plt.subplots()

color = 'tab:red'
ax1.set_xlabel('Number of Interactions (Density = 10 per user)')
ax1.set_ylabel('Time per Epoch (s)', color=color)
ax1.plot(t, data1, 'ro')
ax1.plot(t, data1, color=color)
ax1.errorbar(t, data1, yerr=20)
ax1.tick_params(axis='y', labelcolor=color)

ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis

color = 'tab:blue'
ax2.set_ylabel('GPU Memory (GB)', color=color)  # we already handled the x-label with ax1
# ax2.plot(t, data2, color=color)
# ax2.plot(t, data2,'ro')
ax2.tick_params(axis='y', labelcolor=color)

ax1.minorticks_on()
ax2.minorticks_on()

fig.tight_layout()  # otherwise the right y-label is slightly clipped
plt.show()
